Resonance states of the three-disk scattering system

For the paradigmatic three-disk scattering system, we confirm a recent conjecture for open chaotic systems, which claims that resonance states are composed of two factors. In particular, we demonstrate that one factor is given by universal exponentially distributed intensity fluctuations. The other factor, supposed to be a classical density depending on the lifetime of the resonance state, is found to be very well described by a classical construction. Furthermore, ray-segment scars, recently observed in dielectric cavities, dominate every resonance state at small wavelengths also in the three-disk scattering system. We introduce a new numerical method for computing resonances, which allows for going much further into the semiclassical limit. As a consequence we are able to confirm the fractal Weyl law over a correspondingly large range.

==> anc/LICENSE <==
This project is licensed under the terms of the MIT license.

Copyright 2023 Jan Robert Schmidt and Roland Ketzmerick

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the “Software”), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
of the Software, and to permit persons to whom the Software is furnished to do
so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED “AS IS”, WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README <==
This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

It was initially written by Roland Ketzmerick and extended and refined by Jan
Robert Schmidt.

This project is licensed under the terms of the MIT license, see file LICENSE.


Example files
=============

- example_k_43.py
  This reproduces Fig. 3 (middle) of [WeiBarKuhPolSch2014].

- example_k_20251.py
  This reproduces Fig. 5(b, left) from [SchKet2023] and runs about 10 minutes.


Main files
==========

The main files for computation contain the following classes which
implement the method explained in the appendix of [SchKet2023]:

- resonator_three_disk.py:
  ResonatorThreeDisk: used for setting up the M-matrix and saving basic
  properties about the system

- resonance_calculator.py:
  ResonanceCalculator: computes the resonances of the system

- states_three_disk.py:
  StatesPosition: computes position representation of a resonance state
  StatesHusimi: computes Husimi representation of a resonance state


References:
===========

[SchKet2023]:
J. R. Schmidt and R. Ketzmerick
Resonance states of the three-disk scattering system
New J. Phys. (2023)

[WeiBarKuhPolSch2014]:
T. Weich, S. Barkhofen, U. Kuhl, C. Poli, and H. Schomerus
Formation and interaction of resonance chains in the open three-disk system
New J. Phys. 16, 033029 (2014)

[VebProRob2007]:
G. Veble, T. Prosen, and M. Robnik
Expanded boundary integral method and chaotic time-reversal doublets in quantum billiards
New J. Phys. 9, 15 (2007)

[GasRic1989c]:
P. Gaspard and S. A. Rice
Exact quantization of the scattering from a classically chaotic repellor
J. Chem. Phys. 90, 2255 (1989)


==> anc/example_k_20251.py <==
"""Resonance state of the 3-disk system near k = 20251 and R/a = 2.1.
This reproduces Fig. 5(b, left) from [SchKet2023] and runs about 10 minutes.

This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as col

from resonator_three_disk import ResonatorThreeDisk
from resonance_calculator import ResonanceCalculator
from states_three_disk import StatesHusimi, StatesPosition


def main():
    """Tutorial for computing resonances, Husimi, and position
    representation"""

    print()
    print("The following code runs for about 10 min.")
    print()

    # First we need an appropriate Resonator for the fundamental variables of
    # the system.
    resonator = ResonatorThreeDisk(R=2.1)

    # approximately compute resonances
    resocalc = approximate(resonator)

    # converge resonances to machine precision
    converge(resocalc)

    # compute Husimi and position representation
    comp_husimi(resocalc)
    comp_position(resocalc)

    plt.show()


def approximate(resonator):
    """Approximately compute resonances."""

    # parameters for resonance calculator
    # see docstring of ResonanceCalculator for more information
    parameter_resonances = dict(
        k_region=(20_251.5, 20_252.0, -1.0, 0.0),
        kr_step=0.5,
        kappa_imag=-0.5,
        k_cropping_factor=(1.5, 1.1),
        factor_subspace=0.01,
        convergence_steps=10,
    )

    # set size of M-matrix
    offset = 300
    m_max = int(parameter_resonances["k_region"][1] + offset)
    resonator.set_discretization(m_max)

    # test if M-matrix was chosen large enough,
    # maximum of last column/row should be at order of machine precision
    k_test = parameter_resonances["k_region"][1] + 1j * parameter_resonances["k_region"][2]
    resonator.test_m_max_apply_matrix(k_test)

    # instance of resonance calculator
    resocalc = ResonanceCalculator(resonator=resonator, **parameter_resonances)

    # approximate resonances using apply_matrix()
    resocalc.approximate_apply_matrix()

    print()
    print("Approximated poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()

    # delete poles outside kappa grid region
    resocalc.delete_poles_outside_kappa_region(accuracy=1.0e-6)
    print()

    print("Approximated poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()

    return resocalc


def converge(resocalc):
    """Converges approximated resonances."""

    # select resonance to converge
    pole_paper = 20251.60 - 0.17j
    ind_pole = np.argmin(np.abs(resocalc.k - pole_paper))
    resocalc.k = resocalc.k[ind_pole:ind_pole + 1]
    resocalc.vl = resocalc.vl[:, ind_pole:ind_pole + 1]
    resocalc.vr = resocalc.vr[:, ind_pole:ind_pole + 1]

    # converge resonances using apply_matrix(); here we converge both vectors
    # as we compute ECS Husimis later. For most applications the left ones are
    # enough.
    resocalc.converge_apply_matrix(left=True, right=True)

    print()
    print("Converged poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()


def comp_husimi(resocalc):
    """Compute Husimi representation."""

    resonator = resocalc.resonator

    # Husimi
    s_max = 1.0
    husimi = StatesHusimi(resocalc, resonator, s_max=s_max)
    husimi.compute_husimi()

    husimi_plot(husimi)
    husimi_plot(husimi, plot_ecs=True)


def husimi_plot(husimi, plot_ecs=False):
    """Plot Husimi representation."""

    n_k = np.shape(husimi.husimi)[0]

    # plot
    vmax = 8
    for i in np.arange(n_k):
        if plot_ecs:
            image = husimi.husimi_ecs[i, :, :]
        else:
            image = husimi.husimi[i, :, :]
        print()
        print("Husimi plotted at k =", husimi.k[i])

        # scale to average of order 1
        image /= np.mean(image)

        # scale to average of order 1 on backward-trapped set
        image /= np.mean(image[image > 1e-10])

        # combine with symmetric part for p < 0
        image = np.vstack((image[::-1, ::-1], image))

        fig, ax = plt.subplots()

        im = ax.imshow(
            image,
            extent=(-husimi.s_max, husimi.s_max, -1.0, 1.0),
            origin="lower",
            cmap="magma_r",
            interpolation="gaussian",
            vmax=vmax,
            vmin=0.0,
        )

        if not plot_ecs:
            ax.set_title(f"Husimi, k = {husimi.k[i]:.4f}")
        else:
            ax.set_title(f"Left-right Husimi, k = {husimi.k[i]:.4f}")

        fig.colorbar(im, ax=ax)


def comp_position(resocalc):
    """Compute position representation."""

    resonator = resocalc.resonator

    # Position
    apply_full_symmetry = True  # True = 1/6, False = 1/2 of position space
    x_max = 0.005
    y_min = 0.0
    y_max = x_max
    # for plot of intensity (two maxima per wavelength):
    points_per_wavelength_plot = 10
    # for interpolation grid (one maximum per wavelength):
    points_per_wavelength_grid = 10
    if apply_full_symmetry:
        x_min = 0.0
    else:
        x_min = -x_max
    delta = 2.0 * np.pi / resocalc.k_region[1] / points_per_wavelength_plot
    n_x = np.int32((x_max - x_min) / delta)
    n_y = np.int32((y_max - y_min) / delta)

    print()
    print("Position space with grid: ", n_x, "x", n_y)
    region = (x_min, x_max, y_min, y_max)

    position = StatesPosition(
        resocalc,
        resonator,
        region,
        n_x,
        n_y,
        apply_full_symmetry,
        points_per_wavelength_grid,
    )
    position.compute_wave_func()

    position_plot(position)


def position_plot(position):
    """Plot position representation."""

    n_k = np.shape(position.wave_func)[0]

    for n in np.arange(n_k):
        image = np.abs(position.wave_func[n, :, :]) ** 2

        print()
        print("Wave function plotted at k =", position.k[n])

        # scale to average of order 1 (considering non-zero sites)
        ind = np.where(image != 0.0)
        image /= np.mean(image[ind])

        # define colormap: white, blue, black
        colors = np.zeros((256, 3))
        colors[:128, 0] = np.linspace(1, 0, 128)
        colors[:128, 1] = np.linspace(1, 0, 128)
        colors[:, 2] = np.append(np.ones(128), np.linspace(1, 0, 128))
        cmap = col.ListedColormap(colors)

        # add symmetric part
        if position.apply_full_symmetry:
            extent = position.region
        else:
            image = np.row_stack((image[::-1, :], image))
            extent = (
                position.region[0],
                position.region[1],
                -position.region[3],
                position.region[3],
            )

        vmax = 10.0

        fig, ax = plt.subplots()

        im = ax.imshow(
            image,
            extent=extent,
            origin="lower",
            cmap=cmap,
            aspect=1,
            vmax=vmax,
            vmin=0.0,
        )
        ax.set_title(f"k = {position.k[n]:.4f}")
        fig.colorbar(im, ax=ax)

        # plot 3 disks
        R = position.R
        a = 1.0
        # centers of discs 1, 2, 3
        x_c = np.array(
            [R / np.sqrt(3.0), -R / np.sqrt(3.0) / 2.0, -R / np.sqrt(3.0) / 2.0]
        )
        y_c = np.array([0.0, R / 2.0, -R / 2.0])

        i_max = 3
        if position.apply_full_symmetry:
            i_max = 1
            y_max = position.region[3]
            ax.plot([0, y_max / np.sqrt(3.0)], [0, y_max], color="k")

        for i in range(i_max):
            circle = plt.Circle((x_c[i], y_c[i]), a, facecolor=(0.92, 0.92, 0.92),
                                edgecolor="k", ls="-", lw=1.0)
            ax.add_artist(circle)


if __name__ == "__main__":
    main()


==> anc/example_k_43.py <==
"""Resonance state of the 3-disk system near k = 43 and R/a = 6.0.
This reproduces Fig. 3 (middle) of [WeiBarKuhPolSch2014].

This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as col

from resonator_three_disk import ResonatorThreeDisk
from resonance_calculator import ResonanceCalculator
from states_three_disk import StatesHusimi, StatesPosition


def main():
    """Tutorial for computing resonances, Husimi, and position
    representation"""

    # First we need an appropriate Resonator for the fundamental variables of
    # the system.
    resonator = ResonatorThreeDisk(R=6.0)

    # approximately compute resonances
    resocalc = approximate(resonator)

    # converge resonances to machine precision
    converge(resocalc)

    # compute Husimi and position representation
    comp_husimi(resocalc)
    comp_position(resocalc)

    plt.show()


def approximate(resonator):
    """Approximately compute resonances."""

    # parameters for resonance calculator
    # see docstring of ResonanceCalculator for more information
    parameter_resonances = dict(
        k_region=(43.0, 44.0, -0.5, 0.0),
        kr_step=0.25,
        kappa_imag=-0.25,
        k_cropping_factor=(1.5, 1.1),
        factor_subspace=0.5,
        convergence_steps=5,
    )

    # set size of M-matrix
    offset = 50
    m_max = int(parameter_resonances["k_region"][1] + offset)
    resonator.set_discretization(m_max)

    # test if M-matrix was chosen large enough for used k,
    # maximum of last column/row should be at order of machine precision
    k_test = parameter_resonances["k_region"][1] + 1j * parameter_resonances["k_region"][2]
    resonator.test_m_max_apply_matrix(k_test)

    # instance of resonance calculator
    resocalc = ResonanceCalculator(resonator=resonator, **parameter_resonances)

    # approximate resonances using apply_matrix()
    resocalc.approximate_apply_matrix()

    print()
    print("Approximated poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()

    # delete poles outside kappa grid region
    resocalc.delete_poles_outside_kappa_region(accuracy=1.0e-6)
    print()

    print("Approximated poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()

    return resocalc


def converge(resocalc):
    """Converges approximated resonances."""

    # converge resonances using apply_matrix(); here we converge both vectors
    # as we compute ECS Husimis later. For most applications the left ones are
    # enough.
    resocalc.converge_apply_matrix(left=True, right=True)

    print()
    print("Converged poles:")
    print(np.array_str(resocalc.k, precision=14, suppress_small=True))
    print()


def comp_husimi(resocalc):
    """Compute Husimi representation."""

    resonator = resocalc.resonator

    # Husimi
    s_max = 1.5
    husimi = StatesHusimi(resocalc, resonator, s_max=s_max)
    husimi.compute_husimi()

    husimi_plot(husimi)
    husimi_plot(husimi, plot_ecs=True)


def husimi_plot(husimi, plot_ecs=False):
    """Plot Husimi representation."""

    n_k = np.shape(husimi.husimi)[0]

    # plot
    vmax = 10
    for i in np.arange(n_k):
        if plot_ecs:
            image = husimi.husimi_ecs[i, :, :]
        else:
            image = husimi.husimi[i, :, :]
        print()
        print("Husimi plotted at k =", husimi.k[i])

        # scale to average of order 1
        image /= np.mean(image)

        # scale to average of order 1 on backward-trapped set
        image /= np.mean(image[image > 1e-10])

        # combine with symmetric part for p < 0
        image = np.vstack((image[::-1, ::-1], image))

        fig, ax = plt.subplots()

        im = ax.imshow(
            image,
            extent=(-husimi.s_max, husimi.s_max, -1.0, 1.0),
            origin="lower",
            cmap="magma_r",
            interpolation="gaussian",
            vmax=vmax,
            vmin=0.0,
        )

        if not plot_ecs:
            ax.set_title(f"Husimi, k = {husimi.k[i]:.4f}")
        else:
            ax.set_title(f"Left-right Husimi, k = {husimi.k[i]:.4f}")

        fig.colorbar(im, ax=ax)


def comp_position(resocalc):
    """Compute position representation."""

    resonator = resocalc.resonator

    # Position
    apply_full_symmetry = False  # True = 1/6, False = 1/2 of position space
    x_max = 5.0
    y_min = 0.0
    y_max = x_max
    # for plot of intensity (two maxima per wavelength):
    points_per_wavelength_plot = 10
    # for interpolation grid (one maximum per wavelength):
    points_per_wavelength_grid = 10
    if apply_full_symmetry:
        x_min = 0.0
    else:
        x_min = -x_max
    delta = 2.0 * np.pi / resocalc.k_region[1] / points_per_wavelength_plot
    n_x = np.int32((x_max - x_min) / delta)
    n_y = np.int32((y_max - y_min) / delta)

    print()
    print("Position space with grid: ", n_x, "x", n_y)
    region = (x_min, x_max, y_min, y_max)

    position = StatesPosition(
        resocalc,
        resonator,
        region,
        n_x,
        n_y,
        apply_full_symmetry,
        points_per_wavelength_grid,
    )
    position.compute_wave_func()

    position_plot(position)


def position_plot(position):
    """Plot position representation."""

    n_k = np.shape(position.wave_func)[0]

    for n in np.arange(n_k):
        image = np.abs(position.wave_func[n, :, :]) ** 2

        print()
        print("Wave function plotted at k =", position.k[n])

        # scale to average of order 1 (considering non-zero sites)
        ind = np.where(image != 0.0)
        image /= np.mean(image[ind])

        # define colormap: white, blue, black
        colors = np.zeros((256, 3))
        colors[:128, 0] = np.linspace(1, 0, 128)
        colors[:128, 1] = np.linspace(1, 0, 128)
        colors[:, 2] = np.append(np.ones(128), np.linspace(1, 0, 128))
        cmap = col.ListedColormap(colors)

        # add symmetric part
        if position.apply_full_symmetry:
            extent = position.region
        else:
            image = np.row_stack((image[::-1, :], image))
            extent = (
                position.region[0],
                position.region[1],
                -position.region[3],
                position.region[3],
            )

        vmax = 10.0

        fig, ax = plt.subplots()

        im = ax.imshow(
            image,
            extent=extent,
            origin="lower",
            cmap=cmap,
            aspect=1,
            vmax=vmax,
            vmin=0.0,
        )
        ax.set_title(f"k = {position.k[n]:.4f}")
        fig.colorbar(im, ax=ax)

        # plot 3 disks
        R = position.R
        a = 1.0
        # centers of discs 1, 2, 3
        x_c = np.array(
            [R / np.sqrt(3.0), -R / np.sqrt(3.0) / 2.0, -R / np.sqrt(3.0) / 2.0]
        )
        y_c = np.array([0.0, R / 2.0, -R / 2.0])

        i_max = 3
        if position.apply_full_symmetry:
            i_max = 1
            y_max = position.region[3]
            ax.plot([0, y_max / np.sqrt(3.0)], [0, y_max], color="k")

        for i in range(i_max):
            circle = plt.Circle((x_c[i], y_c[i]), a, facecolor=(0.92, 0.92, 0.92),
                                edgecolor="k", ls="-", lw=1.0)
            ax.add_artist(circle)


if __name__ == "__main__":
    main()


==> anc/resonance_calculator.py <==
"""Computation of resonance poles and states

This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import numpy as np
from scipy.linalg import eig
from scipy.sparse.linalg import eigs, LinearOperator, bicg


class ResonanceCalculator:
    """Class for determining resonance poles and states in a given real and
    imaginary k-region for a matrix depending on k.
    """

    def __init__(self, k_region, kr_step, k_cropping_factor, resonator,
                 kappa_imag=None, factor_subspace=None,
                 convergence_steps=None):
        """Initalize ResonanceCalculator

        Parameters
        ----------
        k_region : tuple
            tuple with 4 elements (k_real_min, k_real_max, k_imag_min,
            k_imag_max)
        kr_step : float
            step size in Re(kr) direction for initial points kappa for
            approximate finding of resonances
        k_cropping_factor : 2-tuple
            factors for cropping real and imaginary poles after approximation
            step in multiples of the half of the distance of the kappa grid
        resonator : Resonator
            instance of some Resonator
        kappa_imag : float, optional
            imaginary part of the kappa values used for approximation. By in
            the middle of k_region.
        factor_subspace : float, optional
            Percentage (between 0 and 1) of states used for subspace obtained
            from the Arnoldi method.
        convergence_steps : int, optional
            number of steps in final convergence
        """
        self.k_region = k_region
        self.k_cropping_factor = k_cropping_factor
        self.resonator = resonator
        self.kappa_imag = kappa_imag
        self.factor_subspace = factor_subspace
        self.convergence_steps = convergence_steps

        # indicator defining how good the computed resonances and resonance
        # states are
        # 0 = nothing (class is initiated)
        # 1 = approximated
        # 2 = subspace improvement
        # 3 = converged
        # 4 = states normalized
        self.precision_indicator = 0

        matrix_size = resonator.matrix_size

        # size of subspace
        if factor_subspace is not None:
            self.n_sub = np.int32(factor_subspace * matrix_size + 0.5)
        else:
            self.n_sub = matrix_size

        # setup kappa grid:
        # real part
        kappa_grid_num = np.int32((k_region[1] - k_region[0]) / kr_step + 0.5)
        if kappa_grid_num <= 1:
            kr_grid = np.array([k_region[0]])
            kr_step_new = k_region[1] - k_region[0]
        else:
            kr_grid, kr_step_new = np.linspace(
                    k_region[0], k_region[1], kappa_grid_num, endpoint=False,
                    retstep=True)
        kappa_grid = kr_grid + kr_step_new / 2


        # add imaginary part of kappa grid
        # and define self.k_imag_shift (distance from center of k_region)
        # needed for cropping
        # if imaginary part of k_region is present:
        if len(k_region) == 4:
            if self.kappa_imag is None:
                self.kappa_imag = np.mean(self.k_region[2:4])
            self.k_imag_shift = self.kappa_imag - np.mean(self.k_region[2:4])
        # undefined if imaginary part of k_region not given
        kappa_grid = kappa_grid + 1.j * self.kappa_imag

        self.kappa_grid = kappa_grid
        self.kr_step = kr_step_new
        print()
        print("Resonance Calculator: Number of values "
              f"for kappa: {kappa_grid_num}")
        print(f"kappa grid: {kappa_grid}")

        # setup first and second cropping
        # allowed real and imaginary distance from center of region of interest
        self.delta_kr_0 = self.kr_step / 2. * k_cropping_factor[0]
        self.delta_kr_1 = self.kr_step / 2. * k_cropping_factor[1]
        k_imag_height = np.abs(self.k_region[3] - self.k_region[2])
        self.delta_ki_0 = k_imag_height / 2. * k_cropping_factor[0]
        self.delta_ki_1 = k_imag_height / 2. * k_cropping_factor[1]

    def approximate_apply_matrix(self):
        """Approximately determine all resonances in k_region using matrix
        vector multiplications through Resonator.apply_matrix().
        """

        print()
        print("Start approximate calculation of resonances:")

        k_all = []
        vl_all = []
        vr_all = []
        ind_kappa_grid_all = []

        # iteration over kappa in kappa_grid
        for j, kappa in enumerate(self.kappa_grid):
            k_approx, ind_k, vl, vr = \
                self.resonances_from_eigenproblem_apply_matrix(kappa)
            print("Eigenvalue problem done")

            if len(k_approx) > 0:
                k_all.append(k_approx)
                vl_all.append(vl[:, ind_k])
                vr_all.append(vr[:, ind_k])

                # index of kappa_grid for each element. Needed for analyzing
                # overlap
                ind_kappa_grid_all.append(
                        j * np.ones(len(k_approx), dtype=np.int32))

            del vl
            del vr

        k_all = np.concatenate(k_all)
        ind_kappa_grid_all = np.concatenate(ind_kappa_grid_all)
        vl_all = np.column_stack([v for v in vl_all])
        vr_all = np.column_stack([v for v in vr_all])

        self.k = k_all
        self.vl = vl_all
        self.vr = vr_all
        self.ind_kappa_grid = ind_kappa_grid_all

        # no subspace improvement
        self.precision_indicator = 1

    def resonances_from_eigenproblem_apply_matrix(self, kappa):
        """Calculate resonances in a box around kappa including first and
        second order correction using apply_matrix().

        Parameters
        ----------
        kappa : complex
            complex wave vector

        Returns
        -------
        k : ndarray
            array of complex resonances
        ind_k : ndarray
            array of indices of kappa_grid which lead to the respective
            resonance
        vl : ndarray
            array of left resonance vectors
        vr : ndarray
            array of right resonance vectors
        """
        print()
        print(f"{kappa = }")

        # Start generalized eigenvalue problem: M(kappa) R = - k0 dM/dk R
        # returned are just the self.n_sub poles closest to kappa
        # it is assumed that they go well beyond the first cropping region,
        # see concistency check below
        k0, k1, vl, vr = self.eigenvalue_problem_apply_matrix(kappa)

        # First and second improvement from [VebProRob2007]
        k = kappa + k0 + k1

        # In pricinple the second cropping below would be sufficient and the
        # consistency check would then happen after the second cropping. But we
        # keep the first cropping in analogy to resonance_from_eigenproblem().

        # first cropping
        ind_first = np.where(
            (np.abs(k0.real)                     < self.delta_kr_0) *
            (np.abs(k0.imag + self.k_imag_shift) < self.delta_ki_0)
        )[0]

        k = k[ind_first]

        # consistency check: the maximal distance of the self.n_sub poles
        # should be much bigger than of the cropped poles
        factor_distance_subspace_poles_to_cropped_poles = 2
        if len(ind_first) > 0:
            max_dist_n_sub = np.amax(np.abs(k0))
            max_dist_cropped = np.amax(np.abs(k0[ind_first]))
            if max_dist_n_sub / max_dist_cropped < \
                    factor_distance_subspace_poles_to_cropped_poles:
                print()
                print("ERROR: the first n_sub poles do not go much beyond " +
                      "cropping region (if at all)!")
                print(f"n_sub: {self.n_sub}, " +
                      f"maximal distance from kappa: {max_dist_n_sub}")
                print(f"n_cropped: {len(ind_first)}, " +
                      f"maximal distance from kappa: {max_dist_cropped}")
                print("factor required to be larger than:",
                      factor_distance_subspace_poles_to_cropped_poles)
                print("solution: make kr_step smaller or "
                      "factor_subspace larger")
                print()

        # second cropping
        ind_second = np.where(
            (np.abs((k - kappa).real)                     < self.delta_kr_1) *
            (np.abs((k - kappa).imag + self.k_imag_shift) < self.delta_ki_1)
        )[0]
        k = k[ind_second]
        ind_k = ind_first[ind_second]

        # sort according Re(k), just for better readability of result
        ind_sort = np.argsort(k.real)
        k = k[ind_sort]
        ind_k = ind_k[ind_sort]

        # returned are all vectors relevant for subspace
        # ind_k denotes those vectors relevant for k
        return k, ind_k, vl, vr

    def eigenvalue_problem_apply_matrix(self, kappa):
        """Generalized eigenvalue problem:

            A*vr[:, i] = w[i]*B*vr[:, i]

        Computation is done using Resonator.apply_matrix(). Returned are just
        the self.n_sub poles closest to kappa (sorted) and their eigenvectors.

        Parameters
        ----------
        a : ndarray
            matrix A
        b : ndarray
            matrix B
        index : int, optional
            return eigenvalue solution corresponding to index; determined from
            vector with highest component at index, by default None

        Returns
        -------
        k0 : ndarray
            resonance poles
        vl : ndarray
            left eigenvectors
        vr : ndarray
            right eigenvectors
        """
        matrix_size = self.resonator.matrix_size

        # construct basis from eigenvectors of M with smallest magnitude
        # This basis is a good approximation as A*v is small and B*v is of
        # order one. Therefore w already has to be small for the generalized
        # eigenproblem.

        print(f"Start Arnoldi right for {matrix_size = }")
        M = LinearOperator(
            (matrix_size, matrix_size),
            matvec=lambda x: self.resonator.apply_matrix(0, x, kappa),
        )

        w_M_R, v_M_R = eigs(M, k=self.n_sub, which="SM")
        print(f"Start Arnoldi left for {matrix_size = }")
        M = LinearOperator(
            (matrix_size, matrix_size),
            matvec=lambda x: self.resonator.apply_matrix(
                0, x, kappa, herm_conj=True
            ),
        )
        w_M_L, v_M_L = eigs(M, k=self.n_sub, which="SM")

        w_M_L = w_M_L.conj()  # conjugate eigenvalue
        # sort eigenvalues
        ind = np.argsort(np.abs(w_M_R))
        w_M_R = w_M_R[ind]
        v_M_R = v_M_R[:, ind]
        ind = np.argsort(np.abs(w_M_L))
        w_M_L = w_M_L[ind]
        v_M_L = v_M_L[:, ind]

        # take identical eigenvalues from left and right until first difference
        accuracy_w = 1.e-8  # 1.e-10 is too sensitive
        diff = np.abs(w_M_R - w_M_L) > accuracy_w
        if np.sum(diff) == 0:
            basis_size = self.n_sub
        else:
            diff_num = diff * np.arange(self.n_sub)
            basis_size = np.amin(diff_num[np.nonzero(diff_num)])
        # reduce basis to identical ones
        w_M = w_M_R[:basis_size]
        v_M_R = v_M_R[:, :basis_size]
        v_M_L = v_M_L[:, :basis_size]
        print("number of basis vectors: ", basis_size)

        # solve generalized eigenvalue problem in basis
        norm_basis = np.zeros(basis_size, dtype=complex)
        for i in range(basis_size):
            norm_basis[i] = v_M_L[:, i].T.conj() @ v_M_R[:, i]
        m_1_sub = np.zeros((basis_size, basis_size), dtype=complex)
        m_2_sub = np.zeros((basis_size, basis_size), dtype=complex)
        # loop over single vectors saves memory in resonator.apply_matrix()
        # relevant e.g. for m_max = 10^6 and basis_size = 100
        for i in range(basis_size):
            m_1_sub[:, i] = v_M_L.T.conj() @ self.resonator.apply_matrix(
                1, v_M_R[:, i], kappa
            )
            m_2_sub[:, i] = v_M_L.T.conj() @ self.resonator.apply_matrix(
                2, v_M_R[:, i], kappa
            )
        m_inv_m_1_sub = np.diag(1. / w_M / norm_basis) @ m_1_sub

        # eigenvalue problem in basis
        lam, v_sub_L, v_sub_R = eig(m_inv_m_1_sub, left=True)
        # invert eigenvalues
        lam = 1. / lam
        # compute left eigenvectors of sub gev problem
        v_sub_L = np.diag(1. / w_M / norm_basis).conj() @ v_sub_L
        # determine (approximate) solutions of full generalized eigenvalue
        # problem
        vr = v_M_R @ v_sub_R
        vl = v_M_L @ v_sub_L
        # normalize each vector
        for i in range(basis_size):
            vr[:, i] /= np.sqrt(np.sum(np.abs(vr[:, i])**2))
            vl[:, i] /= np.sqrt(np.sum(np.abs(vl[:, i])**2))

        # First and second improvement from [VebProRob2007]
        k0 = - lam
        k1 = np.zeros(basis_size, dtype=complex)
        for i in range(basis_size):
            top = v_sub_L[:, i].T.conj() @ m_2_sub @ v_sub_R[:, i]
            bot = v_sub_L[:, i].T.conj() @ m_1_sub @ v_sub_R[:, i]
            k1[i] = - k0[i]**2 / 2.0 * top / bot

        # sort according to abs(k0)
        ind_sort = np.argsort(np.abs(k0))
        k0 = k0[ind_sort]
        k1 = k1[ind_sort]
        vr = vr[:, ind_sort]
        vl = vl[:, ind_sort]

        return k0, k1, vl, vr

    def delete_poles_outside_kappa_region(self, accuracy=1.e-6):
        """Delete all poles outside each kappa region using a tolerance strip
        of width `accuracy`.
        - Choose `accuracy` sufficiently large such that one is
          sure that poles don't enter the kappa region after convergence.
        - Choose `accuracy` sufficiently small such that not too many pairs
          from both regions remain. Such pairs can be removed after convergence
          by calling this function with `accuracy=0.0`.
        For determining the accuracy of poles we compare all deleted poles
        outside the kappa region with the corresponding pole of the neighboring
        kappa region.

        This method is co-authored by Florian Lorenz.

        Parameters
        ----------
        accuracy : float
            width of tolerance strip beyond border of each kappa region
        """

        # initialize array for counting indices to be later deleted
        ind_delete = np.empty(shape=0, dtype=np.int64)

        diff_max = 0

        # iterate all kappa regions
        for index, kappa in enumerate(self.kappa_grid):
            # indices of poles in current kappa region
            ind1 = np.where(self.ind_kappa_grid == index)[0]
            # iterate left and right border
            for sign in (-1, +1):
                k_border = kappa + sign * (self.kr_step / 2. + accuracy)
                # indices of ind1 with poles outside tolerance strip
                ind2 = np.where((sign * (self.k[ind1].real - k_border)) > 0)[0]
                # delete outside poles
                ind_delete = np.append(ind_delete, ind1[ind2])

                # determining the accuracy of poles from
                # distance to corresponding pole of neighboring kappa region
                # check if there is a neighboring kappa region
                if ((sign == -1 and index != 0) or
                    (sign == +1 and index != len(self.kappa_grid) - 1)):
                    # indices of poles in neighboring kappa region
                    ind_neighbor = np.where(
                                        self.ind_kappa_grid == (index + sign)
                                        )[0]
                    # if at least one pole in neighboring kappa region
                    if len(ind_neighbor):
                        # check all deleted poles
                        for j in ind2:
                            k_current = self.k[ind1[j]]

                            # determine corresponding pole within neighboring
                            # kappa region
                            ind_compare = np.argmin(
                                np.abs(k_current - self.k[ind_neighbor]))
                            k_compare = self.k[ind_neighbor[ind_compare]]
                            diff = np.abs(k_current - k_compare)
                            # maximal distance found so far
                            diff_max = max(diff_max, diff)

                            # print warning if distance larger than expected
                            if diff > accuracy:
                                print("Warning: Distance of pole to " +
                                      "corresponding one " +
                                      "of neighboring kappa region " +
                                      "larger than: ", accuracy)
                                print(f"  {diff:.2e}, index: {ind1[j]}, " +
                                      f"k = {k_current}")
                                print("Choose accuracy larger.")

        # delete indices in k, vl, vr, ind_kappa_grid
        self.delete_poles(ind_delete)

        # sort according to k.real
        ind_sort = np.argsort(self.k.real)
        self.k = self.k[ind_sort]
        self.vl = self.vl[:, ind_sort]
        self.vr = self.vr[:, ind_sort]
        self.ind_kappa_grid = self.ind_kappa_grid[ind_sort]

        # print summary
        print("Delete poles outside each kappa region using accuracy:",
              accuracy)
        print("Number of poles  deleted:", len(ind_delete))
        print("Number of remaining poles:", len(self.k))
        if len(ind_delete):
            print("Test accuracy of poles: Maximal difference of deleted pole")
            print("    to corresponding one of neighboring kappa region:")
            print(f"    {diff_max:.2e}")
        print()

    def delete_poles(self, ind_delete):
        """Delete poles given by indices 'ind_delete' in the relevant arrays
        k, vl, vr, ind_kappa_grid.

        Parameters
        ----------
        ind_delete : ndarray
            indices of poles to be deleted
        """
        # new arrays with deleted indices
        self.k = np.delete(self.k, ind_delete)
        self.vl = np.delete(self.vl, ind_delete, axis=1)
        self.vr = np.delete(self.vr, ind_delete, axis=1)
        self.ind_kappa_grid = np.delete(self.ind_kappa_grid, ind_delete)

        if self.precision_indicator == 3:
            self.delta_k_left = np.delete(
                self.delta_k_left, ind_delete, axis=0)
            self.delta_k_right = np.delete(
                self.delta_k_right, ind_delete, axis=0)
            self.delta_vector_left = np.delete(
                self.delta_vector_left, ind_delete, axis=0)
            self.delta_vector_right = np.delete(
                self.delta_vector_right, ind_delete, axis=0)

    def converge_apply_matrix(self, left=True, right=False,
                              tol_initial=1.e-3, tol_final=1.e-10,
                              tol_factor=1.e-4, delta_final=1.e-10):
        """Perform convergence for the given approximate resonances
        and vectors until chosen accuracy reached
        using matrix vector multiplications through Resonator.apply_matrix()
        to save time and memory.

        Parameters
        ----------
        left : bool, optional
            use convergence of left resonance states
        right : bool, optional
            use convergence of right resonance states
        """
        if self.precision_indicator not in (1, 2):
            raise ValueError("Approximate poles first.")

        print()
        print("Start convergence of resonances:")

        # define output arrays of correct dimension
        if self.convergence_steps < 5:
            print("Warning: convergence_steps should be >= 5: ",
                  self.convergence_steps)
        if left:
            self.delta_k_left = np.zeros((len(self.k), self.convergence_steps))
            self.delta_vector_left = np.zeros((len(self.k),
                                               self.convergence_steps))
        if right:
            self.delta_k_right = np.zeros((len(self.k),
                                           self.convergence_steps))
            self.delta_vector_right = np.zeros((len(self.k),
                                                self.convergence_steps))

        # iteration over all poles
        for i in np.arange(len(self.k)):
            k = self.k[i]
            vl = self.vl[:, i]
            vr = self.vr[:, i]

            print(f"{i + 1} / {len(self.k)}: k = {k:.10f}")

            # converge left vector
            if left:
                print("Left:")
                tol = tol_initial   # start with initial tolerance
                # iteration over number of steps
                for j in range(self.convergence_steps):
                    k, vl, delta_k, delta_vector = \
                        self.convergence_step_apply_matrix(
                            k, vl, tol, converge_left_vector=True)
                    self.delta_k_left[i, j] = delta_k
                    self.delta_vector_left[i, j] = delta_vector

                    # adapt tolerance
                    tol_old = tol
                    tol = delta_k * tol_factor
                    # ensure tol in [tol_final, tol_initial]
                    tol = max(tol, tol_final)
                    tol = min(tol, tol_initial)
                    # stop if both delta below error and tol_final was used
                    if (delta_k < delta_final and delta_vector < delta_final
                            and tol_old == tol_final):
                        break

            # converge right vector
            if right:
                print("Right:")
                tol = tol_initial   # start with initial tolerance
                if left:
                    tol = tol_final   # k already precice
                # iteration over number of steps
                for j in range(self.convergence_steps):
                    k, vr, delta_k, delta_vector = \
                        self.convergence_step_apply_matrix(
                            k, vr, tol, converge_left_vector=False)
                    self.delta_k_right[i, j] = delta_k
                    self.delta_vector_right[i, j] = delta_vector

                    # adapt tolerance
                    tol_old = tol

                    if delta_k < tol_final and tol_old > tol_final:
                        # If the last tolerance change was too small, delta_k
                        # will be zero. Then we don't want to decrease tol to
                        # tol_final which would be too small.
                        tol = tol_old * tol_factor
                    else:
                        tol = delta_k * tol_factor

                    # ensure tol in [tol_final, tol_initial]
                    tol = max(tol, tol_final)
                    tol = min(tol, tol_initial)
                    # stop if both delta below error and tol_final was used
                    if (delta_k < delta_final and delta_vector < delta_final
                            and tol_old == tol_final):
                        break

            self.k[i] = k
            if left:
                self.vl[:, i] = vl
            if right:
                self.vr[:, i] = vr
            print(f"{i + 1} / {len(self.k)}: k = {k:.10f}")
            print()

        self.precision_indicator = 3

    def convergence_step_apply_matrix(self, k, vector, tol,
                                      converge_left_vector=True,
                                      maxiter=50000):
        """Perform one step of the convergence procedure using matrix vector
        multiplications through Resonator.apply_matrix() to save time and
        memory.

        Parameters
        ----------
        k : complex
            Wave number before the step
        vector : ndarray
            Considered vector before the step
        tol : ndarray
            tol and atol for scipy.sparse.linalg.bicg()
        converge_left_vector : bool, optional
            Set to true for convergence of the left vector

        Returns
        -------
        k_new : complex
            wave number after step
        vector_new : ndarray
            vector after step
        delta_k : complex
            improvement to wave number
        delta_vector : ndarray
            improvement to vector
        """
        matrix_size = self.resonator.matrix_size

        herm_conj = converge_left_vector

        b = np.concatenate([-self.resonator.apply_matrix(0, vector, k, herm_conj=herm_conj), [0.]])
        M_1_vector = self.resonator.apply_matrix(1, vector, k, herm_conj=herm_conj)
        A = LinearOperator( (matrix_size + 1, matrix_size + 1),
            matvec=lambda x:  np.concatenate((self.resonator.apply_matrix(0, x[:-1], k, herm_conj=herm_conj) + M_1_vector * x[-1],
                                              [vector.T.conj() @ x[:-1]])),
            rmatvec=lambda x: np.concatenate((self.resonator.apply_matrix(0, x[:-1], k, herm_conj=not(herm_conj)) + vector * x[-1],
                                              [M_1_vector.T.conj() @ x[:-1]]))
            )

        # Solving linear equation Ax=b iteratively using apply_matrix
        x, info = bicg(A, b, tol=tol, atol=tol, maxiter=maxiter)
        if info != 0:
            print("Warning: Solving linear equation aborted after",
                  info, "iterations")

        # extract components from x
        delta_vector = x[:-1]   # x except last entry
        delta_k = x[-1]         # last entry in x
        if converge_left_vector:
            delta_k = np.conjugate(delta_k)

        # improved pole and vector
        k_new = k + delta_k
        vector_new = vector + delta_vector
        norm = np.sqrt(np.sum(np.abs(vector_new)**2))
        vector_new /= norm

        # changes
        delta_k = np.abs(delta_k)
        delta_vector = np.sqrt(np.sum(np.abs(delta_vector)**2))
        print(f"abs(delta_k) = {delta_k:1.0e}, " +
              f"norm(delta_vector) = {delta_vector:1.0e}, " +
              f"tol = {tol:1.0e}")

        return k_new, vector_new, delta_k, delta_vector



==> anc/resonator_three_disk.py <==
"""Resonator for the 3-disk system

This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import numpy as np
import scipy as sp
import scipy.fft
from scipy.special import jv, hankel1


class ResonatorThreeDisk:
    """3-disk scattering system."""

    def __init__(self, R=None):
        """Initialize resonator for 3-disk system

        Parameters
        ----------
        R : float
            distance of disks (in units of disk radius)
        """
        self.R = R      # distance of disks in units of radius of disks
        self.a = 1.0    # self.a is explicitly used in formulas

    def set_discretization(self, n_discretization):
        """Set number of points along boundary

        Parameters
        ----------
        n_discretization : int
            number of points along boundary
        """
        self.matrix_size = n_discretization

    def apply_matrix(self, deriv_order, psi, k, herm_conj=False,
                     test_matrix=False):
        """Computes matrix-vector product.
        Applies derivative of deriv_order of M matrix in A_2 representation
        for given wave number k to vector psi on right.
        If herm_conj=True apply hermitian conjugate of matrix to psi on right
        (this gives the ket corresponding to applying psi.conj from left to
        matrix).

        Parameters
        ----------
        deriv_order : integer
            gives order of derivative of M matrix
            implemented for 0, 1, 2
        psi : ndarray
            vector to which M matrix is applied;
            or a matrix of multiple vectors where the single vectors
            are in the columns of the matrix
        k : complex
            complex wave number
        herm_conj : bool, optional
            use hermitian conjugate of M matrix for matrix-vector product
        test_matrix : bool, optional
            test if size of matrix is sufficient

        Returns
        -------
        psi_new : ndarray
            new vector psi
        """

        # test if new k, such that Bessel/Hankel functions have to be
        # calculated
        if not hasattr(self, "k") or self.k != k:
            m_max = self.matrix_size

            # calculate all Bessel and Hankel functions for argument ka at
            # positive index
            # m: 1, ..., m_max
            # m = np.arange(1, m_max + 1)
            # add two indices at both ends for 2nd derivative
            m = np.arange(1 - 2, m_max + 1 + 2)
            J_a = jv(m, k * self.a)                      # J_m(ka)
            H_a = hankel1(m, k * self.a)                 # H_m(ka)

            # calculate all Hankel functions for argument kR with index >= 0
            # n: 0, ..., 2 * m_max
            # n = np.arange(2 * m_max + 1)
            # add two indices at both ends for 2nd derivative
            n = np.arange(-2, 2 * m_max + 1 + 2)
            H_R = hankel1(n, k * self.R)               # H_n(kR)

            # derivatives
            J_a_1 = self.a * 0.5 * (J_a[0:-2] - J_a[2:])
            H_a_1 = self.a * 0.5 * (H_a[0:-2] - H_a[2:])
            H_R_1 = self.R * 0.5 * (H_R[0:-2] - H_R[2:])
            J_a_2 = self.a * 0.5 * (J_a_1[0:-2] - J_a_1[2:])
            H_a_2 = self.a * 0.5 * (H_a_1[0:-2] - H_a_1[2:])
            H_R_2 = self.R * 0.5 * (H_R_1[0:-2] - H_R_1[2:])

            # reduce to relevant indices
            J_a = J_a[2:-2]
            H_a = H_a[2:-2]
            H_R = H_R[2:-2]
            J_a_1 = J_a_1[1:-1]
            H_a_1 = H_a_1[1:-1]
            H_R_1 = H_R_1[1:-1]

            # save calculations for repeated use at same k
            self.k = k

            # inverse of H_a and derivatives
            self.H_a_inv_0 = 1. / H_a
            # (1/f)' = - f' / f**2
            self.H_a_inv_1 = - H_a_1 / H_a**2
            # (1/f)'' = (- f' / f**2)' = (2f'**2 - f*f'') / f**3
            self.H_a_inv_2 = (2 * H_a_1**2 - H_a * H_a_2) / H_a**3

            # symmetrize 3 factors J_a * H_a_inv * H_R by writing
            # 1 = exp(-i*np.pi/2*m) * exp(i*np.pi/2*n) * exp(i*np.pi/2*(m-n))
            # symmetrize H_a and J_a (m, n: 1, ..., m_max)
            m = np.arange(1, m_max + 1)
            self.J_a_0 = J_a   * np.exp(-1.j * np.pi / 2. * m)
            self.J_a_1 = J_a_1 * np.exp(-1.j * np.pi / 2. * m)
            self.J_a_2 = J_a_2 * np.exp(-1.j * np.pi / 2. * m)
            self.H_a_inv_0    *= np.exp( 1.j * np.pi / 2. * m)
            self.H_a_inv_1    *= np.exp( 1.j * np.pi / 2. * m)
            self.H_a_inv_2    *= np.exp( 1.j * np.pi / 2. * m)
            # symmetrize H_R (m-n: 0, ..., 2 * m_max)
            m = np.arange(2 * m_max + 1)
            H_R_0_sym = H_R   * np.exp( 1.j * np.pi / 2. * m)
            H_R_1_sym = H_R_1 * np.exp( 1.j * np.pi / 2. * m)
            H_R_2_sym = H_R_2 * np.exp( 1.j * np.pi / 2. * m)

            # zero padding to multiple of 12 for total number of frequencies
            # (including negative m)
            # required for shifts due to cos(pi/6*(5m-n)) term, see
            # compute_M_psi()
            N_orig = 4 * m_max + 1
            N_12 = N_orig + 12 - (N_orig % 12)
            # next higher (or equal) value with good prime factorization for
            # FFT
            N = 12 * sp.fft.next_fast_len(N_12 // 12)
            # number of additional (symmetric) frequencies >= 0 (in [1,6])
            n_zeros = (N // 2 + 1) - (2 * m_max + 1)
            H_R_0_sym = np.concatenate([H_R_0_sym, np.zeros(n_zeros)])
            H_R_1_sym = np.concatenate([H_R_1_sym, np.zeros(n_zeros)])
            H_R_2_sym = np.concatenate([H_R_2_sym, np.zeros(n_zeros)])

            # FFT of H_R for convolution
            self.H_R_0_dct = sp.fft.dct(H_R_0_sym, type=1)
            self.H_R_1_dct = sp.fft.dct(H_R_1_sym, type=1)
            self.H_R_2_dct = sp.fft.dct(H_R_2_sym, type=1)

        # compute matrix-vector product depending on order of derivative
        if deriv_order == 0:
            psi_new = self.compute_M_psi(self.J_a_0, self.H_a_inv_0, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new += psi  # add diagonal term of Eq.(5.9)
        elif deriv_order == 1:
            psi_new  = self.compute_M_psi(self.J_a_1, self.H_a_inv_0, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new += self.compute_M_psi(self.J_a_0, self.H_a_inv_1, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new += self.compute_M_psi(self.J_a_0, self.H_a_inv_0, self.H_R_1_dct, psi, herm_conj=herm_conj)
        elif deriv_order == 2:
            psi_new  =     self.compute_M_psi(self.J_a_2, self.H_a_inv_0, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new +=     self.compute_M_psi(self.J_a_0, self.H_a_inv_2, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new +=     self.compute_M_psi(self.J_a_0, self.H_a_inv_0, self.H_R_2_dct, psi, herm_conj=herm_conj)
            psi_new += 2 * self.compute_M_psi(self.J_a_1, self.H_a_inv_1, self.H_R_0_dct, psi, herm_conj=herm_conj)
            psi_new += 2 * self.compute_M_psi(self.J_a_1, self.H_a_inv_0, self.H_R_1_dct, psi, herm_conj=herm_conj)
            psi_new += 2 * self.compute_M_psi(self.J_a_0, self.H_a_inv_1, self.H_R_1_dct, psi, herm_conj=herm_conj)
        else:
            raise RuntimeError(
                f"Error: deriv_order not in [0,1,2]! {deriv_order}")

        # test if size of m_max is sufficient
        if test_matrix:
            self.test_m_max_apply_matrix(k)

        return psi_new

    def compute_M_psi(self, J_a, H_a_inv, H_R_dct, psi, herm_conj=False):
        """ Computes matrix-vector product without diagonal term.
        Eq. (3.7) and (5.9) of [GasRic1989c] in basis including negative n
        psi_new_m = sum_n [J_a_m*H_R_{m-n}*2cos(pi/6*(5m-n))*H_a_inv_n*psi_n]
        Sum over term H_R_{m-n} can be computed as a convolution with Fourier
        transforms, if cos(pi/6*(5m-n)) term is treated appropriately.
        Can be done without additional Fourier transforms, when total number
        of frequencies is zero-padded to multiple of 12.
        Use symmetry property of psi (antisymmetric in A_2 representation) and
        symmetrize Bessel functions by factor exp(+- 1.j * np.pi / 2. * m)
        which allows to use just frequencies m>=0 and DCT and DST of half the
        length instead of DFT for discrete Fourier transforms.
        """
        if len(psi.shape) == 1:
            vector = True
        elif len(psi.shape) == 2:
            vector = False
        else:
            raise ValueError("psi is neither a vector nor a matrix.")

        m_max = psi.shape[0]

        # factors J(ka) and  1/H(ka) with indices m or n
        factor_m = J_a.copy()
        factor_n = H_a_inv.copy()

        # factor (-1)**m from cos(pi/6*(5m-n)) = (-1)**m cos(pi/6*(m+n))
        # cos(pi/6*(m+n)) is taken care of below
        # frequencies of antisymmetric psi (m: 1, ..., m_max)
        factor_m *= (-1)**np.arange(1, m_max + 1)

        if herm_conj is True:
            # apply transposed matrix to conjugated psi and
            # conjugate result at the end
            psi = psi.conj()
            # reverse order of factors depending on m and n
            factor_m, factor_n = factor_n, factor_m

        if not vector:
            factor_m = factor_m[:, np.newaxis]
            factor_n = factor_n[:, np.newaxis]

        # right factor times psi
        psi_factor = factor_n * psi

        # zero padding to multiple of 12 for total number of frequencies
        # and for good prime factorization for FFT
        # as done for symmetric H_R_dct in apply_matrix()
        N = 2 * (H_R_dct.shape[0] - 1)
        # number of additional (antisymmetric) frequencies > 0 (at least m_max)
        n_zeros = (N // 2 - 1) - (m_max)
        if vector:
            psi_factor_padded = np.concatenate([psi_factor, np.zeros(n_zeros)])
        else:
            psi_factor_padded = np.vstack((psi_factor,
                                           np.zeros((n_zeros, psi.shape[1]))))

        # convolution (with Fourier transforms, symmetrized)
        # antisymmetric terms in DST of type=1 are without first and last zero
        # first Fourier transform
        psi_dst = sp.fft.dst(psi_factor_padded, type=1, axis=0)

        # apply shifts due to cos(pi/6*(m+n)) decomposed into exponentials
        # using m+n = (m-n) + 2*n
        # 2 * cos(pi/6*(m+n)) = exp(i*pi/6*(m-n)) * exp(i*pi/3*n) + h.c.
        # = exp(i*2*pi*(m-n)*(N/12)/N) * exp(i*2*pi*n*(N/6)/N)) + h.c.
        # Requires total number of frequencies N to be a multiple of 12
        # first  factor leads to shift of Fourier transform by  N / 12
        # second factor leads to shift of Fourier transform by  N / 6
        # h.c.-term leads to shift in opposite direction
        # (so one needs not to worry which term shifts in which direction)
        # a) extend to full length N with correct symmetry
        #    H_R_dct (symmetric), psi_dst (antisymmetric)
        H_R_dct_full = np.concatenate([H_R_dct, H_R_dct[-2:0:-1]])
        if vector:
            psi_dst_full = np.concatenate([[0.], psi_dst,
                                           [0.], -psi_dst[::-1]])
        else:
            psi_dst_full = np.vstack((np.zeros((1, psi.shape[1])),
                                      psi_dst,
                                      np.zeros((1, psi.shape[1])),
                                      -psi_dst[::-1, :]))
            H_R_dct_full = H_R_dct_full[:, np.newaxis]
        # b) shift and combine
        shift_1 = N // 12
        shift_2 = N // 6
        H_psi  =   np.roll(H_R_dct_full,  shift_1, axis=0) \
                 * np.roll(psi_dst_full,  shift_2, axis=0) \
               +   np.roll(H_R_dct_full, -shift_1, axis=0) \
                 * np.roll(psi_dst_full, -shift_2, axis=0)
        # c) relevant antisymmetric terms are without first and last zero
        H_psi = H_psi[1: N // 2]

        # final inverse Fourier transform of convolution
        psi_new = sp.fft.idst(H_psi, type=1, axis=0)

        # reduce to (fewer) frequencies of antisymmetric psi (m: 1, ..., m_max)
        psi_new = psi_new[: m_max]

        # left factor
        psi_new *= factor_m

        if herm_conj is True:
            psi_new = psi_new.conj()

        return psi_new

    def test_m_max_apply_matrix(self, k):
        """Check if m_max is sufficient, by determining maximum of last column
        and last row of M.

        Parameters
        ----------
        k : complex
            complex wave number
        """

        print('Test last column and last row to check whether m_max is OK')
        m_max = self.matrix_size
        psi = np.zeros(m_max, dtype=complex)
        psi[-1] = 1.
        psi_new = self.apply_matrix(0, psi, k)
        # without diagonal:
        print('Maximum last column: ', np.amax(np.abs(psi_new[:-1])))
        psi_new = self.apply_matrix(0, psi, k, herm_conj=True)
        # without diagonal:
        print('Maximum last row:    ', np.amax(np.abs(psi_new[:-1])))
        print()

    def get_matrix(self, k, test_matrix=False, deriv1=False, deriv2=False):
        """Determines M-matrix in A_2 representation for given wave number k
        and its first and second derivative. Not explicitly used here, but
        could be used to test the apply_matrix() function.

        Parameters
        ----------
        k : complex
            complex wave number
        test_matrix : bool, optional
            test if size of matrix is sufficient or could be reduced
        deriv1 : bool, optional
            Compute the first derivative?, by default False
        deriv2 : bool, optional
            Compute the second derivative?, by default False

        Returns
        -------
        M : ndarray
            M-matrix
        M1 : ndarray, only if deriv1 is True
            first derivative of M-matrix
        M2 : ndarray, only if deriv2 is True
            second derivative of M-matrix

        Reference
        ---------
        [GasRic1989c] Pierre Gaspard and Stuart A. Rice
        Exact quantization of the scattering from a classically chaotic
        repellor
        J. Chem. Phys. 90, 2255 (1989); https://doi.org/10.1063/1.456019
        """

        m_max = self.matrix_size

        # calculating M matrix according to Eq. (5.9) in GasRic1989c and its
        # derivatives

        # calculating values used several times

        # m: -1, ..., m_max+2 (extended by 2 at both ends for derivatives)
        m = np.arange(-1, m_max + 3)
        # offset for intuitve indexing: use J[m - off_J] to get the right J for
        # a given m = 1, ..., m_max (row of matrix)
        off_J = -1
        J = jv(m, k * self.a)                      # J_m(ka)
        off_H = -1
        H = hankel1(m, k * self.a)                 # H_m(ka)

        # calculate all Hankel functions with index >= 0 for argument kR
        # use for negative indices the factor (-1)**|n|
        # n: 0, ..., 2 * m_max + 2
        n = np.arange(2 * m_max + 3)
        H_R = hankel1(n, k * self.R)               # H_n(kR)

        # m+mp, m+mp-2, m+mp+2: 0, ... , 2*m_max+2
        m_sum = np.arange(0, 2 * m_max + 3)
        off_H_sum = 0
        H_sum = H_R[m_sum].copy()                  # H_(m+mp)(kR)

        # m-mp, m-mp-2, m-mp+2: 1-m_max-2, ... , m_max-1+2
        m_diff = np.arange(-m_max-1, m_max+2)
        off_H_diff = -m_max - 1
        H_diff = H_R[np.abs(m_diff)].copy()        # H_(m-mp)(kR)
        # correct prefactor for negative indices (-1)**|m-mp|
        H_diff[m_diff < 0] *= (-1)**np.abs(m_diff[m_diff < 0])
        # should be identical to and faster than
        # H_diff = hankel1(m_diff, k * self.R)

        # 5*m+mp: 6, ..., 6*m_max
        mc_sum = np.arange(6, 6 * m_max + 1)
        off_cos_sum = 6
        cos_sum = np.cos(np.pi / 6 * mc_sum)            # cos(pi/6*(5*m+mp))

        # 5*m-mp: 5-m_max, ..., 5*m_max-1
        mc_diff = np.arange(5 - m_max, 5 * m_max)
        off_cos_diff = 5 - m_max
        cos_diff = np.cos(np.pi / 6 * mc_diff)          # cos(pi/6*(5*m-mp))

        mp = np.arange(1, m_max + 1)
        off_sign = 1
        sign = (-1)**mp                                 # (-1)**mp

        # calculating Matrix with indices m and mp (mp stands for m prime)
        M = np.zeros((m_max, m_max), dtype=complex)        # M matrix
        if deriv1 or deriv2:
            M1 = np.zeros((m_max, m_max), dtype=complex)   # M' matrix
        if deriv2:
            M2 = np.zeros((m_max, m_max), dtype=complex)   # M'' matrix

        # row-wise loop: (faster than complete matrix at once)
        off_m = 1
        for m in np.arange(1, m_max + 1):
            c_d = cos_diff[5 * m - mp - off_cos_diff]
            c_s = cos_sum[5 * m + mp - off_cos_sum] * sign[mp - off_sign]
            m_J = m - off_J
            m_H = mp - off_H
            m_d = m - mp - off_H_diff
            m_s = m + mp - off_H_sum
            m_m = m - off_m
            A = 2. * J[m_J]
            B = 1. / H[m_H]
            C = H_diff[m_d] * c_d - H_sum[m_s] * c_s
            M[m_m, :] = A * B * C
            M[m_m, m_m] += 1

            if deriv1 or deriv2:
                dJ = self.a / 2 * (J[m_J - 1] - J[m_J + 1])
                dH = self.a / 2 * (H[m_H - 1] - H[m_H + 1])
                dH_diff = self.R / 2 * (H_diff[m_d - 1] - H_diff[m_d + 1])
                dH_sum  = self.R / 2 * (H_sum[m_s - 1]  - H_sum[m_s + 1])
                dA = 2. * dJ
                dB = - dH / H[m_H]**2
                dC = dH_diff * c_d - dH_sum * c_s
                M1[m_m, :] = dA * B * C + A * dB * C + A * B * dC

            if deriv2:
                ddJ = self.a**2 / 4 * (J[m_J - 2] - 2 * J[m_J] + J[m_J + 2])
                ddH = self.a**2 / 4 * (H[m_H - 2] - 2 * H[m_H] + H[m_H + 2])
                ddH_diff = self.R**2 / 4 * (H_diff[m_d - 2] - 2 * H_diff[m_d] \
                                          + H_diff[m_d + 2])
                ddH_sum  = self.R**2 / 4 * (H_sum[m_s - 2] - 2 * H_sum[m_s] \
                                          + H_sum[m_s + 2])
                ddA = 2. * ddJ
                ddB = (2. * dH**2 - H[m_H] * ddH) / H[m_H]**3
                ddC = ddH_diff * c_d - ddH_sum * c_s
                M2[m_m, :] =        ddA * B * C + A * ddB * C + A * B * ddC \
                            + 2. * (dA * dB * C + dA * B * dC + A * dB * dC)

        # test if size of m_max is sufficient
        if test_matrix:
            self.test_m_max(M, k)

        if deriv2:
            return M, M1, M2
        elif deriv1:
            return M, M1
        else:
            return M


==> anc/states_three_disk.py <==
"""Computation of states for three-disk system.

This code is published together with

'Resonances states of the three-disk scattering system'
Jan Robert Schmidt and Roland Ketzmerick
New Journal of Physics (2023)

This project is licensed under the terms of the MIT license, see file LICENSE.
"""

import numpy as np
import h5py
from scipy.special import jv, hankel1
from scipy.interpolate import RectBivariateSpline
import scipy as sp


class StatesThreeDisk:
    """Base class for states of three-disk system."""

    def __init__(self, resocalc, resonator):
        """Initialize class

        Parameters
        ----------
        resocalc : ResonanceCalculator
        resonator : ResonatorThreeDisk
        """

        self.resocalc = resocalc
        self.resonator = resonator

        # several attributes typically needed for states
        self.R = self.resonator.R
        self.a = self.resonator.a
        self.m_max = np.shape(self.resocalc.vr)[0]
        print('R:', self.R)
        print('m_max:', self.m_max)

        # may be used to save poles from which range where used
        self.k_range = None

        self.set_fourier_mode_k()

    def set_fourier_mode_k(self):
        """Sets the Fourier mode and the converged resonances"""
        # transpose shape to (index, position in desymmetrized region)
        # conjugate to vector corresponding to SVD

        if self.resocalc.precision_indicator < 3:
            raise ValueError("Converge poles first.")

        self.fourier_mode_left  = self.resocalc.vl.T.conjugate()
        self.fourier_mode_right = self.resocalc.vr.T.conjugate()
        self.k = self.resocalc.k
        self.n_k = len(self.k)

    def normalize(self):
        """Normalize such that the integral over the boundary is |k|^2, i.e.

            np.sum(np.abs(ndv[i])**2) * (s[1] - s[0]) == np.abs(k)**2.

        This is reasonable since the normal derivative increases with k due to
        psi = sin(kx) => d(psi)/dn = k * cos(kx).
        See [SchKet2023] Sec. 4.3 for a discussion of this normalization and
        references.
        """
        norm = np.sum(np.abs(self.fourier_mode_left) ** 2, axis=1)
        self.fourier_mode_left /= np.sqrt(norm[:, np.newaxis])
        self.fourier_mode_left *= np.abs(self.k)[:, np.newaxis] / np.sqrt(2 * np.pi)

# =============================================================================

class StatesHusimi(StatesThreeDisk):
    """Husimi representation for three-disk billiard"""

    def __init__(self, resocalc, resonator, s_max=np.pi, **kwargs):
        """Initialize StatesHusimi

        Parameters
        ----------
        resocalc : ResonanceCalculator
        resonator : ResonatorThreeDisk
        s_max : float, optional
            Maximum value considered for s in [0, pi].
            This value is adjusted below to the next value on the grid. By
            default pi, i.e. full boundary.
        """
        super().__init__(resocalc, resonator, **kwargs)

        self.s_max = s_max

        # compute resolution
        self.n_s_fft, self.n_s_plot, self.n_p_plot, self.s_max = \
            self.compute_resolution(np.max(self.k.real), self.a, self.s_max)

    @staticmethod
    def compute_resolution(k_real, a, s_max):
        """Compute reasonable resolution for the Husimi.

        Parameters
        ----------
        k_real : float
            Wave number of the considered resonance.
        a : float
            Radius of the three disks.
        s_max : float
            Value up to which the Husimi representation is computed.

        Returns
        -------
        n_s_fft : int
            Number of points in s-direction used for FFT. Has to be even such
            that symmetry can be used for saving and large enough such that the
            Gaussian is small enough at the end of the considered part.
            Additionally it is optimized using scipy.fft.next_fast_len for fast
            computation.
        n_s_plot : int
            Number of points in s-direction from -s_max to s_max of final
            Husimi.
        n_p_plot : int
            Number of points in p-direction from 0 to 1 of final Husimi.
            such that the pixels are approximately square.
        s_max : float
            Adjusted upper bound in s-direction such that it is a value on the
            grid.
        """
        ka = k_real * a
        num_digits = 16
        # derived from exp(-m^2/(2*Re(ka))) = 10^(-num_digits)
        cutoff = int(np.sqrt(2 * ka * num_digits * np.log(10))) + 1
        # n_s_fft has to be even to allow using symmetry for saving
        n_s_fft = 2*sp.fft.next_fast_len(cutoff)

        # choose n_p_plot such that pixels are approximately square
        # should be even, such that symmetry can be exploited
        n_p_plot = int(n_s_fft / (2 * np.pi))

        # restrict plot in s-direction up to pixel covering s_max
        delta_s = 2 * np.pi / n_s_fft
        n_s_plot_float = s_max / delta_s
        if abs(n_s_plot_float - round(n_s_plot_float)) < 1e-12:
            # special case: s_max already (almost) on grid
            n_s_plot = round(n_s_plot_float)
        else:
            n_s_plot = int(n_s_plot_float) + 1
            # adjust s_max to value on grid
            s_max = n_s_plot * delta_s
        # positive and negative s
        n_s_plot *= 2

        print(f"Using {n_s_fft = } and grid {n_s_plot} x {n_p_plot} "
              "for (s, p>0).")

        return n_s_fft, n_s_plot, n_p_plot, s_max

    def adjust_resolution(self, n_s_fft, s_max=None):
        """Adjust the value of n_s_fft to a custom one, e.g. if the same
        resolution is required for different k.

        Parameters
        ----------
        n_s_fft : int
            Number of points in s-direction used for FFT. Has to be even such
            that symmetry can be used for saving.
        s_max : float, optional
            Value up to which the Husimi representation is computed. This can
            be helpful if you already have a fitting s_max from a previous call
            of compute_resolution() and want to ensure that the same resolution
            is determined.
        """
        if n_s_fft % 2 != 0:
            raise ValueError("n_s_fft has to be even.")

        self.n_s_fft = n_s_fft

        if s_max is not None:
            self.s_max = s_max

        # choose n_p_plot such that pixels are approximately square
        # should be even, such that symmetry can be exploited
        self.n_p_plot = int(n_s_fft / (2 * np.pi))

        # restrict plot in s-direction up to pixel covering s_max
        delta_s = 2 * np.pi / n_s_fft
        n_s_plot_float = self.s_max / delta_s
        if abs(n_s_plot_float - round(n_s_plot_float)) < 1e-12:
            # special case: s_max already (almost) on grid
            self.n_s_plot = round(n_s_plot_float)
        else:
            self.n_s_plot = int(n_s_plot_float) + 1
            # adjust s_max to value on grid
            self.s_max = self.n_s_plot * delta_s
        # positive and negative s
        self.n_s_plot *= 2

        ka = np.max(self.k.real) * self.a
        num_digits = (n_s_fft // 2)**2 / (2*ka*np.log(10))
        print(f"Adjusted to {n_s_fft = } and grid {self.n_s_plot} x "
              f"{self.n_p_plot} for (s, p>0).")
        print("Value of Gaussian at end of considered parts: "
              f"10^-{num_digits:.1f}")

    def compute_husimi(self):
        """Determine Husimi function in desymmetrized phase space (p>0 only)
        for all converged resonances in self.resocalc accelerated using fft.
        Calculation following [WeiBarKuhPolSch2014] page 10 top.
        """

        self.husimi     = np.zeros((self.n_k, self.n_p_plot, self.n_s_plot))
        self.husimi_ecs = np.zeros((self.n_k, self.n_p_plot, self.n_s_plot))

        # calculations for positive p-values and all s
        p_grid, delta_p = np.linspace(0., 1., self.n_p_plot, endpoint=False,
                                      retstep=True)
        p_grid += delta_p / 2

        delta_s = 2*np.pi / self.n_s_fft
        # n_s_plot indices ranging from ind_1 to ind_2 for saving and plotting
        # in an array for all s in [-pi,pi]
        ind_1 = self.n_s_fft//2 - self.n_s_plot//2
        ind_2 = self.n_s_fft//2 + self.n_s_plot//2

        # norm of full Husimi in [-pi, pi] x [-1, 1] for later normalization
        self.norm_husimi_left = np.zeros(self.n_k)
        self.norm_husimi_right = np.zeros(self.n_k)

        for i, ki in enumerate(self.k):
            ka = ki.real * self.a

            hus_left  = np.zeros((self.n_p_plot, self.n_s_plot))
            hus_right = np.zeros((self.n_p_plot, self.n_s_plot))

            # use antisymmetry of A2 modes
            # and zero pad as gaussian tails may go beyond m_max
            # (since p>0 considered, zero padding just for m>0)
            coeff_left  = np.concatenate((-self.fourier_mode_left[i, ::-1],
                                          np.array([0.0]),
                                          self.fourier_mode_left[i, :],
                                          np.zeros(self.n_s_fft)))
            coeff_right = np.concatenate((-self.fourier_mode_right[i, ::-1],
                                          np.array([0.0]),
                                          self.fourier_mode_right[i, :],
                                          np.zeros(self.n_s_fft)))

            for ip, p0 in enumerate(p_grid):
                # m value above center of the gaussian
                m_center = int(p0 * ka) + 1
                # values of m where Gaussian is larger than 10^(-num_digits)
                m_arr_slice = np.arange(m_center - self.n_s_fft // 2,
                                        m_center + self.n_s_fft // 2)

                coeff_left_temp  = coeff_left[ m_arr_slice + self.m_max]
                coeff_right_temp = coeff_right[m_arr_slice + self.m_max]

                # factor to shift s-grid by half spacing
                # + instead of - can be checked by looking at symmetry around p=0
                factor_s_grid = np.exp(1j * m_arr_slice * delta_s/2)

                # Gaussian
                gauss = np.exp(-(p0 * ka - m_arr_slice)**2 / (2*ka)) * factor_s_grid
                # normalize Gaussian with sum over m such that p integration
                # gives 1
                norm_gauss = np.sum(np.abs(gauss)**2) / ka
                gauss /= np.sqrt(norm_gauss)

                # use ifft for sum_m exp(imq) ... with positive sign in
                # exponent and multiply by factor n_s_fft to undo normalization
                # of ifft.  The index m=0 is not at zero (or does not even
                # appear). In principle, this needs to be corrected by a shift
                # before the fft/ifft, but it would just lead to an irrelevant
                # phase factor.
                fft_result = self.n_s_fft * \
                    sp.fft.ifft(coeff_left_temp * gauss)
                fft_result = np.abs(fft_result)**2
                hus_left[ip, :] = fft_result[ind_1: ind_2]
                self.norm_husimi_left[i] += np.sum(fft_result)

                fft_result = self.n_s_fft * \
                    sp.fft.ifft(coeff_right_temp * gauss)
                fft_result = np.abs(fft_result)**2
                hus_right[ip, :] = fft_result[ind_1: ind_2]
                self.norm_husimi_right[i] += np.sum(fft_result)

            # Normalization Husimi
            #   factor 2 in norm for corresponding negative p value
            #   factor 0.5, as fourier modes are normalized over positive m
            #   integration step size in s and p
            #   factor 1/(2pi) such that q-integration gives 1
            # Norm slightly smaller than 1, as contribution from p slightly
            # above 1, (usually) not computed, but occurs as m_max > ka.
            # This error goes to zero for large k.
            norm_factor = 2 * 0.5 * delta_s * delta_p / (2*np.pi)
            self.norm_husimi_left[i]  *= norm_factor
            self.norm_husimi_right[i] *= norm_factor
            print(f'{i + 1} / {self.n_k}: norm Husimi',
                  self.norm_husimi_left[i])

            self.husimi[i, :, :] = hus_left * norm_factor
            self.husimi_ecs[i, :, :] = np.sqrt(hus_left * hus_right) * \
                norm_factor

        self.husimi_average = np.mean(self.husimi, axis=0)
        self.husimi_ecs_average = np.mean(self.husimi_ecs, axis=0)


# =============================================================================

class StatesPosition(StatesThreeDisk):

    def __init__(self, resocalc, resonator, region, n_x, n_y,
                 apply_full_symmetry, points_per_wavelength_grid,
                 save_memory=False, file_position_data=None, **kwargs):
        """Initialize StatesPosition

        Parameters
        ----------
        resocalc : ResonanceCalculator
        resonator : ResonatorThreeDisk
        region : tuple
            Region for compute (x_min, x_max, y_min, y_max)
        n_x : int
            number of grid points in x-direction
        n_y : int
            number of grid points in y-direction
        apply_full_symmetry : bool
            If True only compute 1/6th of position space.
        points_per_wavelength_grid : int
            for interpolation grid (one maximum per wavelength)
            points_per_wavelength=10 is OK for allowing good interpolation
        save_memory : bool, optional
            If True, save the position data in file_position_data during
            computation to save memory. By default False.
        file_position_data : str, optional
            File for saving position data if save_memory is True.
        """
        super().__init__(resocalc, resonator, **kwargs)

        # set grids in x and y
        self.region = region
        self.n_x = n_x
        self.n_y = n_y
        self.apply_full_symmetry = apply_full_symmetry
        self.points_per_wavelength_grid = points_per_wavelength_grid
        self.save_memory = save_memory
        self.file_position_data = file_position_data

        self.normalize()

        self.set_grids()
        self.set_polar_coordinates()

    def set_grids(self):
        """Set x and y grid with offset by half grid spacing."""
        self.x_grid, x_delta = np.linspace(self.region[0], self.region[1],
                                           self.n_x, endpoint=False,
                                           retstep=True)
        self.x_grid += x_delta / 2.
        self.y_grid, y_delta = np.linspace(self.region[2], self.region[3],
                                           self.n_y, endpoint=False,
                                           retstep=True)
        self.y_grid += y_delta / 2.

    def set_polar_coordinates(self):
        """Set set_polar_coordinates with respect to the three disks for all
        grid points outside disks."""

        # 2D grid
        X, Y = np.meshgrid(self.x_grid, self.y_grid)

        # centers of discs 1, 2, 3
        x_c = np.array([self.R / np.sqrt(3.), -self.R / np.sqrt(3.) / 2.,
                        -self.R / np.sqrt(3.) / 2.])
        y_c = np.array([0., self.R / 2., -self.R / 2.])

        # Notation Fig.2 WeiBarKuhPolSch2014
        r_1 = np.sqrt((X - x_c[0])**2 + (Y - y_c[0])**2)
        r_2 = np.sqrt((X - x_c[1])**2 + (Y - y_c[1])**2)
        r_3 = np.sqrt((X - x_c[2])**2 + (Y - y_c[2])**2)

        # relevant indices for calculation
        a = self.a  # disk radius
        if self.apply_full_symmetry:
            self.ind = np.where((r_1 >= a) * (Y <= X * np.tan(np.pi / 3)))
        else:
            self.ind = np.where((r_1 >= a) * (r_2 >= a) * (r_3 >= a))

        # coordinates r_i, theta_i
        self.r_1 = r_1[self.ind]
        self.r_2 = r_2[self.ind]
        self.r_3 = r_3[self.ind]
        X = X[self.ind]
        Y = Y[self.ind]
        self.theta_1 = np.arctan2(Y - y_c[0], X - x_c[0])
        self.theta_2 = np.arctan2(Y - y_c[1], X - x_c[1]) - np.pi * 2. / 3.
        self.theta_3 = np.arctan2(Y - y_c[2], X - x_c[2]) - np.pi * 4. / 3.

        self.theta_1 = self.theta_1 % (2.*np.pi)
        self.theta_2 = self.theta_2 % (2.*np.pi)
        self.theta_3 = self.theta_3 % (2.*np.pi)

    def compute_wave_func(self):
        """Determine wave function in position space.
        Eq.(10) in [WeiBarKuhPolSch2014]
        Fast implementation using interpolation in space of polar coordinates.
        """

        if self.save_memory:
            file_wave_func = h5py.File(self.file_position_data, "w")
            wave_func_data = file_wave_func.create_dataset(
                    "wave_func", (self.n_k, self.n_y, self.n_x), dtype=complex)
        else:
            self.wave_func = np.zeros((self.n_k, self.n_y, self.n_x),
                                      dtype=complex)
        wave_func_indiv = np.zeros((self.n_y, self.n_x), dtype=complex)

        # grid in radial coordinate
        r_all = np.concatenate((self.r_1, self.r_2, self.r_3))
        r_min, r_max = np.amin(r_all), np.amax(r_all)
        # slightly extend for better interpolation
        extension_factor = 0.01
        r_max += extension_factor * (r_max - r_min)
        r_min -= extension_factor * (r_max - r_min)
        k_max = np.amax(self.k.real)
        period_Hankel = 2. * np.pi
        delta = period_Hankel / k_max / self.points_per_wavelength_grid
        n_r = np.int32((r_max - r_min) / delta)
        r_grid = np.linspace(r_min, r_max, num=n_r, endpoint=True)

        # grid in angular coordinate (fine for use for interpolation)
        n_m = self.m_max * self.points_per_wavelength_grid
        # next higher (or equal) value with good prime factorization for FFT
        # ensure divisible by 2
        n_m = 2 * sp.fft.next_fast_len(n_m // 2)
        theta_grid = np.linspace(0., 2. * np.pi, num=n_m, endpoint=False)
        # extend by one point to 2pi and slightly extend for better
        # interpolation by one grid point left and right i.e. one on left, two
        # on right
        theta_grid = np.concatenate(([theta_grid[-1] - 2.*np.pi],
                                     theta_grid,
                                     theta_grid[0:2] + 2.*np.pi))
        n_theta = n_m + 3
        print('grid in polar space (r, theta): ', n_r, 'x', n_theta)
        # For a memory sensitive computation divide the computation and
        # interpolation along r_grid in chunks fitting into memory.
        r_chunk_size = 100
        # overlap of chunks in each direction to avoid errors of the
        # interpolation at the boundaries of the chunks
        # overlap of 1 should be enough for cubic spline
        overlap = 1

        # if only one chunk is necessary no overlap is needed
        if n_r <= r_chunk_size:
            r_chunk_size = n_r
            overlap = 0

        # special case: Last chunk is too small to get an overlap of the right
        # size from the second to last chunk. Solution: Reduce the chunk size
        # until an overlap is possible (this is a little hacky but reduces the
        # complexity compared to handling this inside of the loop for example
        # by extending the second-to-last chunk).
        if n_r % r_chunk_size < overlap:
            while True:
                r_chunk_size -= 1
                if n_r % r_chunk_size >= overlap:
                    print(f"Chunk size adjusted to {r_chunk_size}.")
                    break
                if r_chunk_size <= overlap:
                    raise ValueError("Unable to find appropriate chunk size.")

        # number of chunks
        r_chunks = int(np.ceil(n_r / r_chunk_size))

        # define arrays
        m_arr = 1 + np.arange(self.m_max)
        # will have many zeros:
        psi_m_padded = np.zeros(n_m // 2 - 1, dtype=complex)
        psi_polar = np.zeros((r_chunk_size + 2*overlap, n_theta),
                             dtype=complex)

        prefactor = -np.pi * self.a
        # iteration over all resonances
        for i, ki in enumerate(self.k):
            print(f'{i + 1} / {len(self.k)} Wave function evaluation '
                  f'for k = {ki}')
            psi = np.zeros(len(self.r_1), dtype=complex)
            a_m = self.fourier_mode_left[i, m_arr - 1] * jv(m_arr, ki * self.a)
            a_m *= prefactor

            num_prev = 0

            for j in range(r_chunks):
                r_min_chunk = r_grid[j * r_chunk_size]
                r_max_chunk = r_grid[min(n_r - 1, (j+1) * r_chunk_size)]

                # compute interpolation for the appropriate r in the disks'
                # coordinate systems
                ind1 = np.nonzero(  (self.r_1 >= r_min_chunk)
                                  * (self.r_1 <  r_max_chunk))[0]
                ind2 = np.nonzero(  (self.r_2 >= r_min_chunk)
                                  * (self.r_2 <  r_max_chunk))[0]
                ind3 = np.nonzero(  (self.r_3 >= r_min_chunk)
                                  * (self.r_3 <  r_max_chunk))[0]
                num = len(ind1) + len(ind2) + len(ind3)
                print(f"Chunk {j + 1} / {r_chunks}: {num} points in chunk")
                if num > 0:
                    if j == 0:
                        # first chunk: no overlap at the beginning
                        r_start_ind = 0
                    elif num_prev == 0:
                        # previous chunk not computed => compute overlap
                        r_start_ind = j * r_chunk_size - overlap
                    else:
                        # copy overlap to avoid duplicate computation
                        psi_polar[:2*overlap] = psi_polar[-2*overlap:]
                        r_start_ind = j * r_chunk_size + overlap

                    r_end_ind = (j + 1) * r_chunk_size + overlap

                    for r_ind, r in enumerate(r_grid[r_start_ind:r_end_ind]):
                        if j == 0:
                            ind = r_ind + overlap
                        elif num_prev == 0:
                            ind = r_ind
                        else:
                            ind = r_ind + 2*overlap

                        psi_m = a_m * hankel1(m_arr, ki * r)
                        psi_m_padded[: self.m_max] = psi_m
                        # fft to angle theta using DST for A_2 symmetry
                        # prefactor 0.5 to compensate for prefactor 2 in dst
                        dst = 0.5 * sp.fft.dst(psi_m_padded, type=1)
                        psi_polar[ind, 1:-2] = np.concatenate(
                            ([0.], dst, [0.], -dst[::-1]))
                        # add periodic entries of extended grid points
                        psi_polar[ind,  0 ] = psi_polar[ind, -3]
                        psi_polar[ind, -2:] = psi_polar[ind, 1:3]

                    if j == 0:
                        # first chunk: no overlap to previous chunk -> ignore
                        # zeros in first positions of psi_polar
                        r_slice = slice(0, (j+1)*r_chunk_size + overlap)
                        psi_slice = slice(overlap, r_chunk_size + 2*overlap)
                    elif j == r_chunks - 1:
                        # last chunk: no overlap to next chunk
                        r_slice = slice(j*r_chunk_size - overlap, n_r)
                        psi_slice = slice(0, n_r % r_chunk_size + overlap)
                    else:
                        r_slice = slice(j*r_chunk_size - overlap,
                                        (j+1)*r_chunk_size + overlap)
                        psi_slice = slice(r_chunk_size + 2*overlap)

                    # real part
                    spline = RectBivariateSpline(r_grid[r_slice],
                                                 theta_grid,
                                                 psi_polar[psi_slice].real)
                    psi[ind1] += spline.ev(self.r_1[ind1], self.theta_1[ind1])
                    psi[ind2] += spline.ev(self.r_2[ind2], self.theta_2[ind2])
                    psi[ind3] += spline.ev(self.r_3[ind3], self.theta_3[ind3])
                    del spline

                    # imaginary part
                    spline = RectBivariateSpline(r_grid[r_slice],
                                                 theta_grid,
                                                 psi_polar[psi_slice].imag)
                    psi[ind1] += 1j * spline.ev(self.r_1[ind1],
                                                self.theta_1[ind1])
                    psi[ind2] += 1j * spline.ev(self.r_2[ind2],
                                                self.theta_2[ind2])
                    psi[ind3] += 1j * spline.ev(self.r_3[ind3],
                                                self.theta_3[ind3])
                    del spline

                num_prev = num

            # fill full array having zeros at disks
            wave_func_indiv[self.ind] = psi
            if self.save_memory:
                wave_func_data[i, :, :] = wave_func_indiv
            else:
                self.wave_func[i, :, :] = wave_func_indiv

        if self.save_memory:
            wave_func_average = file_wave_func.create_dataset(
                    "wave_func_average", (self.n_y, self.n_x), dtype=float)

            for i in range(self.n_k):
                wave_func_average[:, :] += np.abs(
                    np.array(wave_func_data[i]))**2
            wave_func_average[:, :] /= self.n_k

            file_wave_func.close()
        else:
            self.wave_func_average = np.mean(np.abs(self.wave_func)**2, axis=0)


